One-Time Certificates for Reliable and Secure Document Signing

Electronic documents are signed using private keys and verified using the corresponding digital certificates through the well-known public key infrastructure model. Private keys must be kept in a safe container so they can be reused. This makes private key management a critical component of public key infrastructures with no failproof answer. Therefore, existing solutions must employ cumbersome and often expensive revocation methods to handle private key compromises. We propose a new cryptographic key management model built with long-term, irrevocable digital certificates, each bound to a single document. Our model issues a unique digital certificate for each new document to be signed. We demonstrate that private keys associated with these certificates should be deleted after each signature, eliminating the need to store those keys. Furthermore, we show that these certificates do not require any revocation mechanism to be trusted. We analyze the overhead caused by the frequent generation of new key pairs for each document, provide a security overview and show the advantages over the traditional model.

==> tables/exp.c <==
#include <openssl/encoder.h>
#include <openssl/evp.h>
#include <openssl/rsa.h>
#include <stdint.h>
#include <stdio.h>
#include <stdlib.h>
#include <sys/time.h>
#include <time.h>

#define xstr(a) str(a)
#define str(a) #a

#define EVP_PKEY_Q_keygen_noctx_noquery(x) EVP_PKEY_Q_keygen(NULL, NULL, (x))

#define EVP_PKEY_Q_keygen_noctx_noquery_param(x, y)                            \
  EVP_PKEY_Q_keygen(NULL, NULL, (x), (y))

#define EVP_PKEY_print_private_fp_stdout(fp, key)                              \
  EVP_PKEY_print_private_fp(fp, key, 2, NULL)

#define EVP_PKEY_128_rsa EVP_PKEY_Q_keygen_noctx_noquery_param(xstr(RSA), 3072)

#define EVP_PKEY_128_ec                                                        \
  EVP_PKEY_Q_keygen_noctx_noquery_param(xstr(EC), xstr(P-256))

#define EVP_PKEY_128_ed EVP_PKEY_Q_keygen_noctx_noquery(xstr(ED25519))

#define EVP_PKEY_192_ec                                                        \
  EVP_PKEY_Q_keygen_noctx_noquery_param(xstr(EC), xstr(P-384))

#define EVP_PKEY_224_ed EVP_PKEY_Q_keygen_noctx_noquery(xstr(ED448))

#ifndef EVP_PKEY_METHOD
#define EVP_PKEY_METHOD EVP_PKEY_128_ed
#endif

#ifndef ITERATIONS
#define ITERATIONS 1024
#endif

#define NANO 1e9

void print_key_info(EVP_PKEY *pkey) {
  if (!EVP_PKEY_print_private_fp_stdout(stdout, pkey)) {
    printf("could not print key info\n");
  }
}

uint8_t print_key_pem(EVP_PKEY *pkey) {
  OSSL_ENCODER_CTX *context = OSSL_ENCODER_CTX_new_for_pkey(
      pkey, OSSL_KEYMGMT_SELECT_KEYPAIR | OSSL_KEYMGMT_SELECT_DOMAIN_PARAMETERS,
      "PEM", "PrivateKeyInfo", NULL);
  if (context == NULL) {
    printf("could not create encoder context\n");
    goto err;
  }

  if (!OSSL_ENCODER_to_fp(context, stdout)) {
    printf("could not encode key to PEM\n");
    goto err;
  }

err:
  OSSL_ENCODER_CTX_free(context);
  return 0;
}

// from https://github.com/XMSS/xmss-reference/blob/master/test/speed.c#L37
static uint64_t cpucycles(void) {
  uint64_t result = 0;
  __asm volatile(".byte 15;.byte 49;shlq $32,%%rdx;orq %%rdx,%%rax"
                 : "=a"(result)::"%rdx");
  return result;
}

void print_results(const char *operation, const double total_time,
                   const double total_cycles) {
  printf("op = %6s, it = %6d, avg time = %13.2lf ns, avg cycles = %13.2lf\n",
         operation, ITERATIONS, total_time / ITERATIONS * NANO,
         total_cycles / ITERATIONS);
}

void measure_time_keygen() {
  double gen_total_time = 0;
  clock_t gen_time_start = 0;
  clock_t gen_time_stop = 0;

  double gen_total_cycles = 0;
  uint64_t gen_cycle_start = 0;
  uint64_t gen_cycle_stop = 0;

  EVP_PKEY *pkey = NULL;

  for (uint32_t it = 0; it < ITERATIONS; ++it) {
    gen_cycle_start = cpucycles();
    gen_time_start = clock();

    pkey = EVP_PKEY_METHOD;

    gen_time_stop = clock();
    gen_cycle_stop = cpucycles();

    if (pkey) {
      EVP_PKEY_free(pkey);
    } else {
      break;
    }

    gen_total_time +=
        ((double)(gen_time_stop - gen_time_start)) / CLOCKS_PER_SEC;
    gen_total_cycles += (double)(gen_cycle_stop - gen_cycle_start);
  }

  print_results("gen", gen_total_time, gen_total_cycles);
}

void measure_time_sign_and_verify() {
  double sig_total_time = 0;
  clock_t sig_time_start = 0;
  clock_t sig_time_stop = 0;

  double sig_total_cycles = 0;
  uint64_t sig_cycle_start = 0;
  uint64_t sig_cycle_stop = 0;

  double ver_total_time = 0;
  clock_t ver_time_start = 0;
  clock_t ver_time_stop = 0;

  double ver_total_cycles = 0;
  uint64_t ver_cycle_start = 0;
  uint64_t ver_cycle_stop = 0;

  EVP_MD_CTX *md_ctx = EVP_MD_CTX_new();
  if (md_ctx == NULL) {
    return;
  }

  EVP_PKEY *pkey = EVP_PKEY_METHOD;
  int code = 0;

  const EVP_MD *sha256 =
      (EVP_PKEY_is_a(pkey, "ED25519") || EVP_PKEY_is_a(pkey, "ED448"))
          ? NULL
          : EVP_sha256();
  const size_t mdlen = 16;
  // first half of the SHA-256 digest of the empty word
  const uint8_t *msg = (const uint8_t *)"e3b0c44298fc1c149afbf4c8996fb924";

  uint8_t *sig = NULL;
  size_t siglen = 0;

  for (uint32_t it = 0; it < ITERATIONS; ++it) {
    code = EVP_DigestSignInit(md_ctx, NULL, sha256, NULL, pkey);
    if (!code) {
      break;
    }
    code = EVP_DigestSign(md_ctx, NULL, &siglen, msg, mdlen);
    if (!code) {
      break;
    }
    sig = OPENSSL_malloc(siglen);
    if (!sig) {
      break;
    }

    sig_cycle_start = cpucycles();
    sig_time_start = clock();

    code = EVP_DigestSign(md_ctx, sig, &siglen, msg, mdlen);

    sig_time_stop = clock();
    sig_cycle_stop = cpucycles();

    if (!code) {
      break;
    }
    code = EVP_DigestVerifyInit(md_ctx, NULL, sha256, NULL, pkey);
    if (!code) {
      break;
    }

    ver_cycle_start = cpucycles();
    ver_time_start = clock();

    code = EVP_DigestVerify(md_ctx, sig, siglen, msg, mdlen);

    ver_time_stop = clock();
    ver_cycle_stop = cpucycles();

    if (!code) {
      break;
    }

    free(sig);

    sig_total_time +=
        ((double)(sig_time_stop - sig_time_start)) / CLOCKS_PER_SEC;
    sig_total_cycles += (double)(sig_cycle_stop - sig_cycle_start);
    ver_total_time +=
        ((double)(ver_time_stop - ver_time_start)) / CLOCKS_PER_SEC;
    ver_total_cycles += (double)(ver_cycle_stop - ver_cycle_start);
  }

  EVP_MD_CTX_free(md_ctx);
  EVP_PKEY_free(pkey);

  print_results("sig", sig_total_time, sig_total_cycles);
  print_results("ver", ver_total_time, ver_total_cycles);
}

int main(void) {
  measure_time_keygen();
  measure_time_sign_and_verify();

  return 0;
}


==> tables/table-results.sh <==
#!/usr/bin/env sh

IT="${1:-$(make -pqrR | awk '/^IT/ { print $NF }')}"
TARGETS="$(make -pqrR | awk -F' = ' '/ALGORITHMS/ {print $NF}')"
OUTPUT="results-$IT.dat"

for TARGET in $TARGETS ; do
  (
    echo "$TARGET"
    make --silent IT=$IT clean "$TARGET"
  )
done >| "$OUTPUT"

awk -f create-performance-table.awk "$OUTPUT" | column -o" & " -t | column -t
awk -f create-throughput-table.awk "$OUTPUT" | column -o" & " -t | column -t

